MoNoise: Modeling Noise Using a Modular Normalization System

We propose MoNoise: a normalization model focused on generalizability and efficiency, it aims at being easily reusable and adaptable. Normalization is the task of translating texts from a non- canonical domain to a more canonical domain, in our case: from social media data to standard language. Our proposed model is based on a modular candidate generation in which each module is responsible for a different type of normalization action. The most important generation modules are a spelling correction system and a word embeddings module. Depending on the definition of the normalization task, a static lookup list can be crucial for performance. We train a random forest classifier to rank the candidates, which generalizes well to all different types of normaliza- tion actions. Most features for the ranking originate from the generation modules; besides these features, N-gram features prove to be an important source of information. We show that MoNoise beats the state-of-the-art on different normalization benchmarks for English and Dutch, which all define the task of normalization slightly different.

==> findSplit.py <==
import sys


corrected = 0
size = 0
sent = ''
for line in open(sys.argv[1]):
    line = line.lower()
    if len(line.split()) > 2:
        if len(line.split()) > 3 or line.split()[0] != line.split()[2]:
            corrected += 1
        size += 1
        sent += line 
    else:
        if corrected > 2 and size >= 7:
            print (sent)
        sent = ''
        corrected = 0
        size = 0



==> token.sh <==
./tmp/bin/binary -m RU -f 00000000000000 -t -r working/chenli -i ~/Downloads/NORM-datasets/twitter.ori  > ~/Downloads/NORM-datasets/twitter.normed
python3 util/norm2tokens.py nlData/orphee > ~/Downloads/NORM-datasets/twitter.normed.gold

perl ../multi-bleu.perl -lc twitter.tgt < twitter.ori
BLEU = 51.93, 81.1/65.8/55.8/47.4 (BP=0.847, ratio=0.858, hyp_len=11218, ref_len=13077)
perl ../multi-bleu.perl -lc twitter.tgt < twitter.normed
BLEU = 84.80, 93.3/88.3/84.1/80.4 (BP=0.981, ratio=0.982, hyp_len=12836, ref_len=13077)
perl ../multi-bleu.perl -lc twitter.tgt < twitter.normed.gold
BLEU = 86.52, 94.1/89.4/85.5/82.1 (BP=0.987, ratio=0.987, hyp_len=12902, ref_len=13077)


